An Efficient Sliding Mesh Interface Method for High-Order Discontinuous Galerkin Schemes

Sliding meshes are a powerful method to treat deformed domains in computational fluid dynamics, where different parts of the domain are in relative motion. In this paper, we present an efficient implementation of a sliding mesh method into a discontinuous Galerkin compressible Navier-Stokes solver and its application to a large eddy simulation of a 1-1/2 stage turbine. The method is based on the mortar method and is high-order accurate. It can handle three-dimensional sliding mesh interfaces with various interface shapes. For plane interfaces, which are the most common case, conservativity and free-stream preservation are ensured. We put an emphasis on efficient parallel implementation. Our implementation generates little computational and storage overhead. Inter-node communication via MPI in a dynamically changing mesh topology is reduced to a bare minimum by ensuring a priori information about communication partners and data sorting. We provide performance and scaling results showing the capability of the implementation strategy. Apart from analytical validation computations and convergence results, we present a wall-resolved implicit LES of the 1-1/2 stage Aachen turbine test case as a large scale practical application example.

==> data/Turbine_Results/BodyForces/average_body_forces.py <==
#!/usr/bin/env python3
import sys
import csv
import numpy as np
import matplotlib

matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

import matplotlib.pyplot as plt
from scipy.optimize import leastsq

#=========================================
# User input
#=========================================
# Size of each box
box_size = 400

# Period length (only to scale plot correctly)
n_periods = 2

# Column of input file to be averged
column   = 2

# Interval to be plotting
stp_size = 1

# Plot LS-fit
plot_fit = False

#=========================================
# Read in
#=========================================
# Get file name from command line
if len(sys.argv) > 1:
  input_file = sys.argv[1]
else:
  print('ERROR: Please specify input file!')
  sys.exit()

data = np.array([])
row_temp = ''

# Readin file
with open(input_file,'r') as f:
  rows = csv.reader(f, delimiter=',')
  for row in rows:
    # Skip first line
    if not any(['Force' in i for i in row]):
      # Ignore duplicate lines
      if not(row == row_temp):
        data = np.append(data,float(row[column]))
        row_temp = row
    else:
      print('Skip line!')

#=========================================
# Average
#=========================================
# Get number of boxes
n_boxes = int(len(data)/int(box_size))
if (not (n_boxes == float(len(data))/float(box_size))):
  print('WARNING: number of input samples not a multiple of n_boxes!')
  print('Ignoring last '+str(len(data)-n_boxes*box_size)+' entries!')

# Add up
data_avg = data[0:box_size]
for ibox in range(n_boxes-1):
  data_avg[:] = data_avg[:] + data[(ibox+1)*box_size:(ibox+2)*box_size]

# Divide by boxes
data_avg = data_avg/float(n_boxes)

# Generate x
x = np.arange(0,n_periods,(float(n_periods)/float(box_size)*stp_size))

#=========================================
# Least-Squares approximation
#=========================================
guess_mean = 2.65 #np.mean(data)/n_periods
guess_std = 0.1#3*np.std(data)/(2**0.5)/(2**0.5)
guess_phase = -0.7
guess_freq = 2.*3.141
guess_amp = 0.1

# we'll use this to plot our first estimate. This might already be good enough for you
data_first_guess = guess_std*np.sin(guess_freq*x+guess_phase) + guess_mean

# Define the function to optimize, in this case, we want to minimize the difference
# between the actual data and our "guessed" parameters
optimize_func = lambda z: z[0]*np.sin(z[1]*x+z[2]) + z[3] - data_avg
est_amp, est_freq, est_phase, est_mean = leastsq(optimize_func, [guess_amp, guess_freq, guess_phase, guess_mean])[0]

# recreate the fitted curve using the optimized parameters
data_fit = est_amp*np.sin(est_freq*x+est_phase) + est_mean

#=========================================
# Write to csv file
#=========================================
rows = zip(x,data_avg[::stp_size]) # Transpose columnwise -> rowwise data
with open("avg_lift_rotor.csv", "w") as f:
  writer = csv.writer(f)
  for row in rows:
    writer.writerow(row)

#=========================================
# Plot
#=========================================
fig = plt.figure(figsize=(6,4))

# use LaTeX fonts in the plot
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# Formatting-Parameters
fontsize_label  = 18.
fontsize_ticks  = 16.
x_label_pad     = 10.
y_label_pad     = 12.

plt.plot(x,data_avg[::stp_size])
#plt.plot(x,data_first_guess)
if plot_fit:
  plt.plot(x,data_fit,'--k')

plt.xlim([0,n_periods])
plt.xticks(np.arange(min(x), max(x)+0.5, 0.5))
plt.yticks(np.arange(2.5, 2.9, 0.1))
plt.xticks(fontsize=fontsize_ticks)
plt.yticks(fontsize=fontsize_ticks)
plt.xlabel(r'Periods $[-]$',fontsize=fontsize_label,labelpad=x_label_pad)
plt.ylabel(r'Rotor Lift $[\mathrm{N}]$',fontsize=fontsize_label,labelpad=y_label_pad)
plt.grid('on')

plt.tight_layout()
plt.savefig('BodyForces_filtered.eps')
plt.savefig('BodyForces_filtered.pgf')
plt.show()


==> data/Turbine_Results/BodyForces/fft_body_forces.py <==
#!/usr/bin/env python3
import sys
import csv
import numpy as np
import matplotlib

matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

import matplotlib.pyplot as plt

#=========================================
# User input
#=========================================
# Size of each box
box_size = 400

# Period length (only to scale plot correctly) 
n_periods = 2

# Column of time and data
column_time   = 2
column_data   = 2

# Plot first n_BPF Blade passing freq
n_BPF = 0

#=========================================
# Read in
#=========================================
# Get file name from command line
if len(sys.argv) > 1:
  input_file = sys.argv[1]
else:
  print('ERROR: Please specify input file!')
  sys.exit()

data = np.array([])
row_temp = ''

# Readin file
with open(input_file,'r') as f:
  rows = csv.reader(f, delimiter=',')
  for row in rows:
    # Skip first line
    if not any(['Force' in i for i in row]):
      # Ignore duplicate lines
      if not(row == row_temp):
        time = np.append(data,float(row[column_time]))
        data = np.append(data,float(row[column_data]))
        row_temp = row
    else:
      print('Skip line!')

#=========================================
# (Boxed) FFT
#=========================================
# Get number of boxes
n_boxes = int(len(data)/int(box_size))
if (not (n_boxes == int(float(len(data))/float(box_size)))):
  print('WARNING: number of input samples not a multiple of n_boxes!')
  print('Ignoring last '+str(len(data)-n_boxes*box_size)+' entries!')

# FFT filter
#filter_size=40
#data_phy=np.fft.ifft(np.fft.fft(data[0:box_size+1])[0:filter_size])*filter_size/box_size
#x=range(0,box_size,int(box_size/filter_size))
#plt.plot(x,data_phy,'r',marker='o')
#plt.hold('on')
#plt.grid('on')
#plt.plot(data[0:box_size+1],'--k')
#plt.show

# Add up
amp  = np.abs(np.fft.fft(data[0:box_size+1]))
for ibox in range(n_boxes-1):
  amp  = amp + np.abs(np.fft.fft(data[(ibox+1)*box_size:(ibox+2)*box_size+1]))

# Divide by number of boxes for mean
amp = amp/float(n_boxes)

# Normalize result
amp = amp/float(box_size+1)

#Get Frequency accordingly
freq = np.linspace(1./(n_periods),float(box_size)/float(n_periods),box_size)

#=========================================
# Write to csv file
#=========================================
rows = zip(freq,amp[1:]) # Transpose columnwise -> rowwise data
with open("fft_lift_rotor.csv", "w") as f:
  writer = csv.writer(f)
  for row in rows:
    writer.writerow(row)

#=========================================
# Plot
#=========================================
#fig,ax = plt.figure(figsize=(6,4))

# use LaTeX fonts in the plot
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# Formatting-Parameters
fontsize_label  = 18.
fontsize_ticks  = 16.
x_label_pad     = 10.
y_label_pad     =  6.

fontsize_annotations = 13.

fig, ax = plt.subplots(figsize=(6,3))
ax.plot(freq,amp[1:])
for i in range(n_BPF):
  plt.axvline(x=i+1,color='k')

ax.set_xscale('log')
ax.set_yscale('log')
#plt.xticks(np.arange(1, 100+0.5, 10))
ax.set_xticks([1, 10, 100])
#plt.yticks(np.arange(2.5, 2.9, 0.1))
plt.xticks(fontsize=fontsize_ticks)
plt.yticks(fontsize=fontsize_ticks)
plt.xlim([0.7,100])
#plt.ylim([3e-2/box_size,5e1/box_size])
plt.xlabel(r'normalized Frequency $[-]$',fontsize=fontsize_label,labelpad=x_label_pad)
plt.ylabel(r'Amplitude [N]',fontsize=fontsize_label,labelpad=y_label_pad)
ax.grid('on')

# Annotations
ax.annotate('BPF', xy=(1, 12.0),  xycoords='data',
            xytext=(0.11, 0.97), textcoords='axes fraction',
            arrowprops=dict(arrowstyle='->'),
            horizontalalignment='left', verticalalignment='top',
            fontsize=fontsize_annotations
            )
ax.annotate('Third\nharmonic', xy=(3, 5),  xycoords='data',
            xytext=(0.34, 0.97), textcoords='axes fraction',
            arrowprops=dict(arrowstyle='->'),
            horizontalalignment='left', verticalalignment='top',
            fontsize=fontsize_annotations
            )
ax.annotate('Vortex shedding\nof first stator', xy=(11, 5.2),  xycoords='data',
            xytext=(0.54, 0.97), textcoords='axes fraction',
            arrowprops=dict(arrowstyle='->'),
            horizontalalignment='left', verticalalignment='top',
            fontsize=fontsize_annotations
            )


plt.tight_layout()
plt.savefig('BodyForces_FFT.eps')
plt.savefig('BodyForces_FFT.pgf')
plt.show()


==> data/Turbine_Results/Walldistances/get_walldistances.py <==
#!/usr/bin/env python3

import csv
import glob
import numpy as np
import matplotlib.pyplot as plt

# Specify input files
fnames = []
fnames.extend(glob.glob("*Rotor*.csv"))
fnames.extend(glob.glob("*Stator2*.csv"))

# And columns which should be analyzed
columns = [0,1,2]


for fname in fnames:
  print(fname)
  for iCol in columns:
    x = []
    firstLine = True
    with open(fname,'r') as csvfile:
      plots = csv.reader(csvfile, delimiter=',')
      for row in plots:
        if firstLine:
          name=row[iCol]
          firstLine=False
        else:
          x.append(float(row[iCol]))


    x_min  = min(    x)
    x_max  = max(    x)
    x_mean = np.mean(x)
    x_std  = np.std( x)

    print(name+' |  min: {:2.1f}   max: {:2.1f}   mean: {:2.1f}   std: {:2.1f}'.format(x_min,x_max,float(x_mean),float(x_std)))
  print()

